Image denoising with less artefacts: Novel non-linear filtering on fast patch reorderings

Leading denoising methods such as 3D block matching (BM3D) are patch-based. However, they can suffer from frequency domain artefacts and require to specify explicit noise models. We present a patch-based method that avoids these drawbacks. It combines a simple and fast patch reordering with a non-linear smoothing. The smoothing rewards both patch and pixel similarities in a multiplicative way. We perform experiments on real world images with additive white Gaussian noise (AWGN), and on electron microscopy data with a more general additive noise model. Our filter outperforms BM3D in 77% of the experiments, with improvements of up to 29% with respect to the mean squared error.

==> small_images.m <==
% image = 'bridge';
% full_image = sprintf('%s.pgm',image);
% start_number_y = 25;
% end_number_y   = 200;
% start_number_x = 250;
% end_number_x   = 425;

% image = 'house';
% full_image = sprintf('%s.pgm',image);
% start_number_y = 10;
% end_number_y   = 90;
% start_number_x = 55;
% end_number_x   = 135;

% image = 'lena';
% full_image = sprintf('%s.pgm',image);
% start_number_y = 200;
% end_number_y   = 375;
% start_number_x = 200;
% end_number_x   = 375;

image = 'peppers';
full_image = sprintf('%s.pgm',image);
start_number_y = 200;
end_number_y   = 375;
start_number_x = 200;
end_number_x   = 375;

noise_level = '80';

I = imread(full_image);
imwrite(I(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small.png',image));
I_noisy = imread(sprintf('%s_noisy%s.pgm',image,noise_level));
imwrite(I_noisy(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small_noisy_%s.png',image,noise_level));
I_BM = imread(sprintf('%s_denoised%s_bm3d_single_channel_with_threshold.pgm',image,noise_level));
imwrite(I_BM(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small_BM_%s.png',image,noise_level));
I_NLB = imread(sprintf('%s_denoised%s_nlb.pgm',image,noise_level));
imwrite(I_NLB(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small_NLB_%s.png',image,noise_level));
I_PRDD = imread(sprintf('%s%s_cpd_1.pgm',image,noise_level));
imwrite(I_PRDD(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small_PRDD_%s.png',image,noise_level));

noise_level = '100';

I = imread(full_image);
imwrite(I(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small.png',image));
I_noisy = imread(sprintf('%s_noisy%s.pgm',image,noise_level));
imwrite(I_noisy(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small_noisy_%s.png',image,noise_level));
I_BM = imread(sprintf('%s_denoised%s_bm3d_single_channel_without_threshold.pgm',image,noise_level));
imwrite(I_BM(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small_BM_%s.png',image,noise_level));
I_NLB = imread(sprintf('%s_denoised%s_nlb.pgm',image,noise_level));
imwrite(I_NLB(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small_NLB_%s.png',image,noise_level));
I_PRDD = imread(sprintf('%s%s_cpd_1.pgm',image,noise_level));
imwrite(I_PRDD(start_number_y:end_number_y , start_number_x:end_number_x),sprintf('%s_small_PRDD_%s.png',image,noise_level));


==> small_images_1.m <==
I = imread('Utz_main_denoised_BM3D_80.00.pgm');
imwrite(I(62:end-82,76:end-76),'Utz_BM3D_small.png');

I = imread('Utz_main_denoised_NLB_30.00.pgm');
imwrite(I(62:end-82,76:end-76),'Utz_NLB_small.png');

I = imread('denoised_main_170.00_2.50_35_NDD.pgm');
imwrite(I(62:end-82,76:end-76),'Utz_PRDD_small.png');

I = imread('noisy_main_Utz.png');
imwrite(I(62:end-82,76:end-76),'noisy_small_main_Utz.png');

I = imread('Lasse_main_denoised_BM3D_40.00.pgm');
imwrite(I(58:end-71,62:end-68),'Lasse_BM3D_small.png');

I = imread('Lasse_main_denoised_NLB_20.00.pgm');
imwrite(I(58:end-71,62:end-68),'Lasse_NLB_small.png');

I = imread('denoised_main_170.00_2.50_35_NDD_Lasse.pgm');
imwrite(I(58:end-71,62:end-68),'Lasse_PRDD_small.png');

I = imread('noisy_main_Lasse.pgm');
imwrite(I(58:end-71,62:end-68),'noisy_small_main_Lasse.png');
